Gradient-based Explanations for Deep Learning Survival Models

Deep learning survival models often outperform classical methods in time-to-event predictions, particularly in personalized medicine, but their "black box" nature hinders broader adoption. We propose a framework for gradient-based explanation methods tailored to survival neural networks, extending their use beyond regression and classification. We analyze the implications of their theoretical assumptions for time-dependent explanations in the survival setting and propose effective visualizations incorporating the temporal dimension. Experiments on synthetic data show that gradient-based methods capture the magnitude and direction of local and global feature effects, including time dependencies. We introduce GradSHAP(t), a gradient-based counterpart to SurvSHAP(t), which outperforms SurvSHAP(t) and SurvLIME in a computational speed vs. accuracy trade-off. Finally, we apply these methods to medical data with multi-modal inputs, revealing relevant tabular features and visual patterns, as well as their temporal dynamics.

==> extra/joas_filter.py <==
#!/usr/bin/env python

"""
Pandoc filter for JOAS papers
"""

from pandocfilters import toJSONFilter, Str


def caps(key, value, format, meta):
    if key == "MetaInlines":
        return value.append({"t": "Str", "c": "; "})


if __name__ == "__main__":
    toJSONFilter(caps)

